Weakly-Supervised Text-driven Contrastive Learning for Facial Behavior Understanding

Contrastive learning has shown promising potential for learning robust representations by utilizing unlabeled data. However, constructing effective positive-negative pairs for contrastive learning on facial behavior datasets remains challenging. This is because such pairs inevitably encode the subject-ID information, and the randomly constructed pairs may push similar facial images away due to the limited number of subjects in facial behavior datasets. To address this issue, we propose to utilize activity descriptions, coarse-grained information provided in some datasets, which can provide high-level semantic information about the image sequences but is often neglected in previous studies. More specifically, we introduce a two-stage Contrastive Learning with Text-Embeded framework for Facial behavior understanding (CLEF). The first stage is a weakly-supervised contrastive learning method that learns representations from positive-negative pairs constructed using coarse-grained activity information. The second stage aims to train the recognition of facial expressions or facial action units by maximizing the similarity between image and the corresponding text label names. The proposed CLEF achieves state-of-the-art performance on three in-the-lab datasets for AU recognition and three in-the-wild datasets for facial expression recognition.

==> figures/visual.py <==
import torch
from einops import rearrange
from PIL import Image
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.patches as patches

torch.manual_seed(23)

def read_img(img_name):
    img = Image.open(img_name)
    img = img.resize((224, 224))
    img = torch.Tensor(np.array(img)/255.0)
    # w h c

    if len(img.shape) == 2:
        img = img.unsqueeze(-1)


    img = rearrange(img, 'w h c -> c w h')
    return img

def patchify(x, p_size=56):
        
    p = p_size
    x = rearrange(x, 'c (h p) (w q) -> c (h w) (p q)', p=p, q=p)
    
    return x

def unpatchify(x, p_size=56):
    C, L, D = x.shape
    p = p_size
    h = w = int(L**.5)
    assert h * w == L
    
    x = rearrange(x, 'c (h w) (p q) -> (h p) (w q) c', h=h, p=p)
    
    return x

def img_tensor_from_mix_channel(x, p_size=56):
    # 0 = R, 1=G, 2=B, 3=D
    R = [250,128,114]
    G = [60,179,113]
    B = [0,191,255]
    D = [255,255,255]
    mask = torch.zeros(x.shape[0], 3)
    mask[x==0] = torch.Tensor(R)/255.0
    mask[x==1] = torch.Tensor(G)/255.0
    mask[x==2] = torch.Tensor(B)/255.0
    mask[x==3] = torch.Tensor(D)/255.0

    mask = mask.unsqueeze(-1).repeat(1, 1, p_size**2)
    mask = torch.einsum('lcd->cld', mask)
    img = unpatchify(mask)
    return img

def img_tensor_from_mask_location(mask, p_size=56):
    
    mask = mask.unsqueeze(-1).unsqueeze(-1).repeat(1, 3, p_size**2)
    mask = torch.einsum('lcd->cld', mask)
    img = unpatchify(mask)
    return img

def mix_img_by_channel(texture, depth, channel, p_size=56):
    img = patchify(texture)
    dep = patchify(depth)

    mask = torch.ones(x.shape[0], 3)
    mask[channel==3] = 0
    mask = mask.unsqueeze(-1).repeat(1, 1, p_size**2)
    mask = torch.einsum('lcd->cld', mask)

    result = img * mask + dep.repeat(3, 1, 1) * (1- mask)
    result = unpatchify(result)
    return result


def draw_lines(ax, p_size=56):
    x_list = list(range(0, 224, p_size))
    y_list = list(range(0, 224, p_size))

    for x in x_list[1:]:
        ax.axhline(x, color='black', linestyle='--')

    for y in y_list[1:]:
        ax.axvline(y, color='black', linestyle='--')

def save_patches(x_masked, ids_shuffle_l):
    # L C D
    L, C, D = x_masked.shape
    p = int(D**0.5)

    for i in range(L):
        idx = ids_shuffle_l[i]
        x = x_masked[idx]
        x = rearrange(x, 'c (p q) -> p q c', p=p)
        img = torch.clip(x * 255, 0, 255).int()
        img = Image.fromarray(img.numpy().astype(np.uint8))
        img.save(f'./result/patches/path_{i:02d}.jpg')




L, C = 16, 4
len_keep = 3
len_keep_l = 16 - 8

img = read_img('073/01_texture.jpg')
depth = read_img('073/02_depth.jpg')

x = torch.cat([img, depth], dim=0)

noise = torch.rand(L, C)
ids_shuffle = torch.argsort(noise, dim=1)
ids_keep = ids_shuffle[:, :len_keep]
ids_restore = torch.argsort(ids_shuffle, dim=1)


# generate the binary mask: 0 is keep, 1 is remove
mask = torch.ones([L, C], device=x.device)
mask[:, :len_keep] = 0
# unshuffle to get the binary mask
mask = torch.gather(mask, dim=1, index=ids_restore)
mixing_mask = rearrange(mask, 'l c -> c l')

#### location mask
noise = torch.rand(L)  # noise in [0, 1]     
# sort noise for each sample
ids_shuffle_l = torch.argsort(noise, dim=0)  # ascend: small is keep, large is remove
ids_restore_l = torch.argsort(ids_shuffle_l, dim=0)

# keep the first subset
ids_keep_l = ids_shuffle_l[:len_keep_l]

gray = 0.6

mask_l = torch.zeros(L) + gray     # 0.9 == keep
mask_l[:len_keep_l] = 0.9
mask_l = torch.gather(mask_l, dim=0, index=ids_restore_l)
mask_l_img = img_tensor_from_mask_location(mask_l)


x = patchify(x) # c l D
C, L, D = x.shape
x = torch.einsum('cld->lcd', x)

x_mix = torch.gather(x, dim=1, index=ids_keep.unsqueeze(-1).repeat(1, 1, D))
x_masked = x_mix * torch.where(mask_l>=0.9, 1.0, 0.0).unsqueeze(-1).unsqueeze(-1).repeat(1, 3, D)
x_masked[ids_shuffle_l[len_keep_l:], :, :] = gray

save_patches(x_masked, ids_shuffle_l)

x_mix = torch.einsum('lcd->cld', x_mix)
x_mix = unpatchify(x_mix)

x_masked = torch.einsum('lcd->cld', x_masked)
x_masked = unpatchify(x_masked)



# mask channel 1
channel_list = []
mix_img_list = []
for i in range(3):
    channel = ids_keep[:, i]
    channel = img_tensor_from_mix_channel(channel)
    channel_list.append(channel)

    im = mix_img_by_channel(img, depth, ids_keep[:, i])
    mix_img_list.append(im)


fig, ((ax1, ax2, ax3), (ax4, ax5, ax6), (ax7, ax8, ax9)) = plt.subplots(3, 3, figsize=(9, 9))

ax1.imshow(torch.clip(x_mix * 255, 0, 255).int())

ax2.imshow(torch.clip(channel_list[0] * 255, 0, 255).int())
ax3.imshow(torch.clip(channel_list[1] * 255, 0, 255).int())
ax4.imshow(torch.clip(channel_list[2] * 255, 0, 255).int())


# draw mix-image list
ax5.imshow(torch.clip(mix_img_list[0] * 255, 0, 255).int())
ax6.imshow(torch.clip(mix_img_list[1] * 255, 0, 255).int())
ax7.imshow(torch.clip(mix_img_list[2] * 255, 0, 255).int())


# draw location
ax8.imshow(torch.clip(mask_l_img* 255, 0, 255).int())

ax9.imshow(torch.clip(x_masked* 255, 0, 255).int())

for ax in [ax1, ax2, ax3, ax4, ax5, ax6, ax7, ax8, ax9]:
    draw_lines(ax)

extent = ax1.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/mix_x.png', bbox_inches=extent.expanded(1.0, 0.962))

extent = ax2.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/mix_1.png', bbox_inches=extent)

extent = ax3.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/mix_2.png', bbox_inches=extent)

extent = ax4.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/mix_3.png', bbox_inches=extent)


extent = ax5.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/mix_img_1.png', bbox_inches=extent)

extent = ax6.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/mix_img_2.png', bbox_inches=extent)

extent = ax7.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/mix_img_3.png', bbox_inches=extent)


extent = ax8.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/location.png', bbox_inches=extent)

extent = ax9.get_window_extent().transformed(fig.dpi_scale_trans.inverted())
fig.savefig('./result/masked_x.png', bbox_inches=extent)

fig.show()

